Moment matching for bilinear systems with nice selections

The paper develops a method for model reduction of bilinear control systems. It leans upon the observation that the input-output map of a bilinear system has a particularly simple Fliess series expansion. Subsequently, a model reduction algorithm is formulated such that the coefficients of Fliess series expansion for the original and reduced systems match up to certain predefined sets - nice selections. Algorithms for computing matrix representations of unobservability and reachability spaces complying with a nice selection are provided. Subsequently, they are used for calculating a partial realization of a given input-output map.

==> anc/BilinearModelExample1.m <==
close all;
clear all;
n=200
D=4
%[A,C,x0]=GenerateBilinModel1(n,D);

%matrix2latex('NOLCOSBig_exampeC.tex',C);
%matrix2latex('NOLCOSBig_exampex0.tex',x0);
%save('NOLCOSBig_exampleC.mat','C')
load('NOLCOSBig_exampleC.mat')
%save('NOLCOSBig_examplex0.mat','x0')
load('NOLCOSBig_examplex0.mat')

for i=0:D
    %matrix2latex(sprintf('NOLCOSBig_exampeA%d.tex',i), A(i+1).value);
    %Nm=A(i+1).value;
    load(sprintf('NOLCOSBig_exampeA%d.mat',i));
    A(i+1).value=Nm;
end
clear Nm;

[p, arb]=size(C); % Derive the number of outputs p

%Below is the NDFAs which generate the languages L_0 and L_{q,j} for all (.,q,j) \in \beta.
%Each row of "NDFA(i).value" contains one transition rule for the NDFA in the form [s' q s] 
%where the actual rule is s' \rightarrow_q s. 
%Note that i \in {1,...,sub_card} where sub_card is the subset cardinality of \beta and NDFA(1) always represents the language L_0.
%When defining the transition func. of the NDFA, name each state with a number, starting from 1, i.e., 
%S=1:K where K is the number of states of the NDFA. Specify the initial state 
%and the final states in the structure with the parameters "NDFA(i).s0" and "NDFA(i).sf" respectively.
%Name all the labels with numbers from 1 to D where D is the number of 
%discrete modes of the DTLSS, i.e., q_1:q_D=1:D.
%NDFA(i).qj holds the q and j values for L_{q,j} and for NDFA(1) (related to x_0) it is by default 1.
%Recall that q \in {1,...,D} and j \in {1,...,m}.


NDFA_beta  = generateBilNDFA(D);
sub_card_beta=D+1;

[Ar,Cr,x0r] = model_redBilinColumnNiceSelection(A,C,x0,NDFA_beta,D);

matrix2latex('NOLCOSBig_exampeCr.tex',Cr);
matrix2latex('NOLCOSBig_exampex0r.tex',x0r);
save('NOLCOSBig_exampleCr.mat','C')
save('NOLCOSBig_examplex0r.mat','x0')

for i=0:D
    matrix2latex(sprintf('NOLCOSBig_exampeAr%d.tex',i), Ar(i+1).value);
    Nm=Ar(i+1).value;
    save(sprintf('NOLCOSBig_exampeAr%d.mat',i), 'Nm');
end



red_dim=size(x0r,1)



sequence_modes=1:D
dwell_time=10
I=eye(D)
T=D*dwell_time; %Upper bound of the time interval used for simulating
t=[0,T]; %The simulation time horizon
signal_function = @(s) I(:,sequence_modes(rem(floor(s/dwell_time),D)+1))*cos(s*pi);


[time,yoriginal]=SimulateBilinear(A,C,x0,signal_function,t);

[time,yred] = SimulateBilinear(Ar,Cr,x0r,signal_function,time); 

figure

plot(time, yoriginal, '-r', time, yred, '--b');
J=legend('$y$', '$\bar{y}$');
set(J,'Interpreter','latex')
print('NOLCOSfig3.pdf','-dpdf');


M=3;
[Apr,Cpr,x0pr,pred_ord_r]=BilinearNPartialReach(A,C,x0,M,D);
matrix2latex('NOLCOSBig_exampeCpr.tex',Cpr);
matrix2latex('NOLCOSBig_exampex0pr.tex',x0pr);
save('NOLCOSBig_exampleCpr.mat','Cpr')
save('NOLCOSBig_examplex0pr.mat','x0pr')

for i=0:D
    matrix2latex(sprintf('NOLCOSBig_exampeApr%d.tex',i), Apr(i+1).value);
    Nm=Ar(i+1).value;
    save(sprintf('NOLCOSBig_exampeApr%d.mat',i), 'Nm');
end



disp('Reduced order system for M partial realization')
M
pred_ord_r


perm=[4,3,1,2,4]
%T=length(perm)*dwell_time
signal_functionp = @(s) I(1:D,perm(rem(floor(s/dwell_time),length(perm))+1))*(1+cos(s*pi))+cos((1:D)*s)';

[timep,yoriginalp]=SimulateBilinear(A,C,x0,signal_functionp,[0,20]);

[timep,yredp] = SimulateBilinear(Apr,Cpr,x0pr,signal_functionp,timep); 
%[timep,yredp1] = SimulateBilinear(Ar,Cr,x0r,signal_functionp,timep); 

figure


plot(timep, yoriginalp, '-r', timep, yredp, '--b'); %timep, yredp1, '--b');
J=legend('$y$', '$\bar{y}$');
set(J,'Interpreter','latex')
print('NOLCOSfig4.pdf','-dpdf');


%legend('Output of the original system', 'Output of the reduced system for M-partial realizatin', 'Output of the system for nice selection');
%title('N partial realization')















==> anc/BilinearModelExample2.m <==
close all;
clear all;
%n=200
%D=4
%[A,C,x0]=GenerateBilinModel1(n,D);
%[p, arb]=size(C); % Derive the number of outputs p

%Below is the NDFAs which generate the languages L_0 and L_{q,j} for all (.,q,j) \in \beta.
%Each row of "NDFA(i).value" contains one transition rule for the NDFA in the form [s' q s] 
%where the actual rule is s' \rightarrow_q s. 
%Note that i \in {1,...,sub_card} where sub_card is the subset cardinality of \beta and NDFA(1) always represents the language L_0.
%When defining the transition func. of the NDFA, name each state with a number, starting from 1, i.e., 
%S=1:K where K is the number of states of the NDFA. Specify the initial state 
%and the final states in the structure with the parameters "NDFA(i).s0" and "NDFA(i).sf" respectively.
%Name all the labels with numbers from 1 to D where D is the number of 
%discrete modes of the DTLSS, i.e., q_1:q_D=1:D.
%NDFA(i).qj holds the q and j values for L_{q,j} and for NDFA(1) (related to x_0) it is by default 1.
%Recall that q \in {1,...,D} and j \in {1,...,m}.

D=3;
n=4;

%%A(1).value=-0.001*eye(4);
%%A(3).value=[0,0,0,1
%%            0,0,0,0
%%            0,0,0,0
%%            0,0,0,0];
%%
%%A(4).value=[ 0,-3, 0, 0
%%             1,0,  0,0
%%             0, 0,2,0
%%             0,0, 0, -1];
%%
%%A(2).value=[0,0,0,0;
%%           0,0,0,0;
%%           0,1,0,0;
%%           0,0,0,0]
A(1).value=-[0,0,0,0
             0,0,0,0
             0,0,1,0
             0,0,0,0]
;
A(3).value=[0,0,0,10
            0,0,0,0
            0,0,0,0
            0,0,0,0];

A(4).value=[ 0,1, 0, 0
             -3,-0.1,  0,0
             0, 0, 2,0
             0,0, 0, -1];

A(2).value=[0,0,0,0;
           0,0,0,0;
           1,0,0,0;
           0,0,0,0]

%A(2).value=A(2).value; %(norm(A(2).value)*1.5)
%A(3).value=A(3).value; %(norm(A(3).value)*1.5)
C=[1,0,1,0];
x0=[0,0,0,1]';







NDFA_beta  = generateBilNDFA(D);
%NDFA_beta  = generateBilNDFA4;
sub_card_beta=D+1;

[Ar,Cr,x0r] = model_redBilinColumnNiceSelection(A,C,x0,NDFA_beta,D);

red_dim=size(x0r,1)

T=10; %Upper bound of the time interval used for simulating
t=[0,T]; %The simulation time horizon


sequence_modes=1:D
dwell_time=10
I=eye(D)
signal_function = @(s) (I(:,1)*(s < 0.1)+I(:,2)*(s >= 0.1)*(s < 0.2)+I(:,3)*(s >= 0.2) * (s < 5)+I(:,2)*(s >= 6.1)*(s < 6.2)+I(:,3)*(s >= 6.2))*(cos(s)+2);


[time,yoriginal]=SimulateBilinear(A,C,x0,signal_function,[0 T]);

[time,yred] = SimulateBilinear(Ar,Cr,x0r,signal_function,time); 

figure

plot(time, yoriginal, '-r', time, yred, '--b');
J=legend('$y$', '$\bar{y}$');
set(J,'Interpreter','latex')
print('NOLCOSfig1.pdf', '-dpdf');
%legend('Output of the original system', 'Output of the reduced system');

M=1;
[Apr,Cpr,x0pr,pred_ord_r]=BilinearNPartialReach(A,C,x0,M,D);

disp('Reduced order system for M partial realization')
M
pred_ord_r


perm=[2,1]
%signal_functionp = @(s) I(1:D,perm(rem(floor(s/dwell_time),length(perm))+1))*cos(s*pi);
%signal_functionp = @(s) I(:,2)*(s < 0.5)+I(:,1)*(s >= 0.5) * (s < 1)+I(:,2)*(s >=1)*(s < 2)+I(:,1)*(s >= 2)*(s < 3) + I(:,2)*(s>= 3)
signal_functionp = @(s) (I(:,2)*(s < 0.5)+I(:,1)*(s >= 0.5)*(s < 1)+I(:,3)*(s >=1))*(sin(s*pi)+2)

%signal_function = @(s) 10*I(:,sequence_modes(rem(floor(s/dwell_time),D)+1))*cos(s*pi/2);
[timep,yoriginalp]=SimulateBilinear(A,C,x0,signal_functionp,[0 T]);

[timep,yredp] = SimulateBilinear(Apr,Cpr,x0pr,signal_functionp,timep); 
[timep,yredp1] = SimulateBilinear(Ar,Cr,x0r,signal_functionp,timep); 

figure


G1=plot(timep, yoriginalp, '-r', timep, yredp1, '--b');
J=legend('$y$', '$\bar{y}$');
set(J,'Interpreter','latex')
print('NOLCOSfig2.pdf', '-dpdf');














==> anc/BilinearNPartialObs.m <==
function [Ao,Co,xo0,red_ord_o]=BilinearNPartialObs(Anum,C,x0,N,D)


   n = size(Anum(1).value,2);
   D = length(Anum);
   p = size(C,1);
   

    Wf=orth(C');

    
    for k=1:N
       Wprime=C';
       for j=1:D
          Wprime=[Wprime, Anum(j).value'*Wf];
       end
       Wf=orth(Wprime);
    end
    
    red_ord_o=size(Wf,2);
        
    xo0=Wf'*x0;
   
    Co=C*Wf;
    
    for q=1:D
        Ao(q).value=Wf'*Anum(q).value*Wf;
    end
    
    
end


==> anc/BilinearNPartialReach.m <==
function [Ar,Cr,x0r,red_ord_r]=BilinearNPartialReach(A,C,x0,N,D)
    V_f=orth(x0);

    if N>0
        counter=0;
        while counter < N
            V_prime=V_f;
            for j=1:D+1
                V_prime=[V_prime, A(j).value*V_f];
            end
            V_f=orth(V_prime);
            counter=counter+1;
        end
    end

 [arb,colV]=size(V_f);
     red_ord_r=colV;
        V_inv=(V_f'*V_f)\V_f';
        
        x0r=V_inv*x0;

        Cr=C*V_f;

        for i=1:D+1
            Ar(i).value=V_inv*A(i).value*V_f;
        end


end



==> anc/GenerateBilinMode1l.m <==
function [A,C,x0]=GenerateBilinMode1l(n,D)

Anum1=[[0 1 zeros(1,n-2)]', zeros(n,1), [randn(13,2); randn(n-13,2)], [0 0 0 0 0 1 zeros(1,n-6)]', zeros(n,1), [randn(13,n-6); randn(n-13,7), randn(n-13,n-13)] ];

Anum2=[[0 0 1 zeros(1,n-3)]', zeros(n,2), [randn(13,1); randn(n-13,1)], [0 0 0 0 0 0 1 zeros(1,n-7)]', zeros(n,2), [randn(13,1); randn(n-13,1)], [zeros(1,9) 1 0 0 0 0 0,zeros(1,n-15)]', zeros(n,1), [randn(13,n-10); randn(n-13,3), randn(n-13,n-13)] ];

Anum3=[[0 0 0 1 zeros(1,n-4)]', zeros(n,3), [0 0 0 0 0 0 0 1 zeros(1,n-8)]', zeros(n,3), [zeros(1,10), 1 0 0 0 0, zeros(1,n-15)]', zeros(n,2), [zeros(1,12) 1 0 0, zeros(1,n-15)]', zeros(n,1), randn(n,n-13)];

A(1).value=Anum1;
A(2).value=Anum2;
A(3).value=Anum3;


x0=[0 0 0 0 1 zeros(1,n-5)]';

C=randn(1,n);





I=eye(n);
for q=4:D
    
    Anum=rand(n,n);
    for i=1:13+2*(q-4)
        Anum(:,i) = I(:,13+2*(q-4)+1);
    end    
    Anum(:,13+2*(q-4)+1)   = I(:, 13+2*(q-4+1));
    Anum(:,13+2*(q-3))= zeros(n,1); 
    

    
    A(q).value=Anum;
   
    
end     
end

==> anc/GenerateBilinModel1.m <==
function [A,C,x0]=GenerateBilinModel1(n,D)

A(1).value =blkdiag(-1*diag(ones(4,1)),blkdiag([0,1;-1,0],zeros(n-6,n-6)));
A(1).value(4,3)=1;
Anum1=[[0 1 zeros(1,n-2)]', zeros(n,1), 0*[randn(13,2); randn(n-13,2)], [0 0 0 0 0 1 zeros(1,n-6)]', zeros(n,1), 0*[randn(13,n-6); randn(n-13,7), randn(n-13,n-13)] ];

Anum2=[[0 0 1 zeros(1,n-3)]', zeros(n,2), 0*[randn(13,2); randn(n-13,2)], [0 0 0 0 0 0 1 zeros(1,n-7)]', zeros(n,1), 0*[randn(13,1); randn(n-13,1)], [zeros(1,9) 1 0 0 0 0 0,zeros(1,n-15)]', zeros(n,1), [randn(13,n-10); randn(n-13,3), randn(n-13,n-13)] ];

Anum3=[[0 0 0 1 zeros(1,n-4)]', zeros(n,5), [0 0 0 0 0 0 0 1 zeros(1,n-8)]', zeros(n,2), [zeros(1,10), 1 0 0 0 0, zeros(1,n-15)]', [zeros(1,11) 1 0 0,0, zeros(1,n-15)]', zeros(n,1), randn(n,n-12)];

A(2).value=Anum1;
A(3).value=Anum2;
A(4).value=Anum3;


x0=[1 0 0 0 1 0 0 0,0,0,0,0,0, zeros(1,n-13)]';

C=[randn(1,n)];





I=eye(n);
for q=4:D
    
    Anum=rand(n,n);
    Anum=rand(n,n);
    for i=1:12+2*(q-4)
        Anum(:,i) = I(:,12+2*(q-4)+1);
    end    
    Anum(:,12+2*(q-4)+1)   = I(:, 12+2*(q-4)+1);
    Anum(:,12+2*(q-3))= zeros(n,1); 

    %for i=1:12
    %    Anum(:,i) = zeros(n,1);
    %end    
    %Anum(:,8)   = zeros(n,1);  %13+2*(q-4+1)
    %Anum(:,13+2*(q-3))= zeros(n,1); 

    
    A(q+1).value=Anum;
   
    
end     


for i=2:D+1
    A(i).value=A(i).value/((norm(A(i).value))+0.001);
end    
    

end


==> anc/IsMinBil.m <==
%This function checks if  a bilinear system (C,A_1,...,A_D,x_0) 
%system is minimal.
% Anum=[A1;A2;..;AD], C 
% x0 -- initial state
%The function returns true if the bilinear system is minimal and false
%otherwise.

function [IsMin]=IsMinBil(Anum,C,x0)
  IsMin = (IsObsBil(Anum,C,x0) & IsReachBil(Anum,C,x0));
end

==> anc/IsObsBil.m <==
%This function checks if  a bilinear system (C,A_1,...,A_D,x_0) 
%system is observable.
% Anum=[A1;A2;..;AD], C 
% x0 -- initial state
%The function returns true if the bilinear system is observable and false
%otherwise.


function [IsObs]=IsObsBil(Anum,C,x0)
  [Wf,red_ord_m,Am,Cm,x0m]=ObsRedBil(Anum,C,x0);
  IsObs =(red_ord_m == size(Anum(1).value,2));
end


==> anc/IsReachBil.m <==
%This function checks if  a bilinear systme (C,A_1,...,A_D,x_0) 
%system is reachable.
%%Inputs: D=number of A matrices, n - number of continous states,
%p-number of outputs,
% Anum=[A1;A2;..;AD], C 
% x0 -- initial state
%The function returns true if the bilinear system is reachable and false
%otherwise.

function [IsReach]=IsReachBil(Anum,C,x0)
  [Reach_mat, red_ord_r,Ar,Cr,x0r]=ReachRedBil(Anum,C,x0);
  IsReach =(red_ord_r == size(Anum(1).value,2));
end


==> anc/MinRedBil.m <==
%This function performs minimality reduction of bilinear system (C,A_1,...,A_D,x_0). 
% Anum=[A1;A2;..;AD], C,   
% x0 -- initial state
%The matrices of the reduced system are stored in Am,Bm,Cm,x0m, according
%to the same principle as the input is stored; red_ord_m is the order of
%the minimal system.
function [red_ord_m,Am,Cm,x0m]=MinRedBil(Anum,Cnum,x_0)

  [Reach_mat, red_ord_r,Ar,Cr,x0r]=ReachRedBil(Anum,Cnum,x_0);
  
  [Wf,red_ord_m,Am,Cm,x0m]=ObsRedBil(Ar,Cr,x0r);
  

end



==> anc/NonlinearCircuitBilinModel.m <==
function NonlinearCircuitBilinModel(No)

A1=zeros(No+No^2+1,No+No^2+1);

A1(1,1+No)=-1600;
A1(1,2+No)=800;
A1(1,No+1+No)=800;
A1(1,No+2+No)=-800;

for k=2:No-1
     A1(k,(k-2)*No+k-1+No)=800;
     A1(k,(k-2)*No+k+No)=-800;
     A1(k,(k-1)*No+k-1+No)=-800;
     A1(k,(k-1)*No+k+1+No)=800;
     A1(k,k*No+k+No)=800;
     A1(k,k*No+k+1+No)=-800;          
end    

A1(No,(No-2)*No+No-1+No)=800;
A1(No,(No-2)*No+No+No)=-800;
A1(No,(No-1)*No+No-1+No)=-800;
A1(No,(No-1)*No+No)=800;


A1(1,1)=-82;
A1(1,2)=41;
A1(No,No)=-41;
A1(No,No-1)=41;

for i=2:No-1
    A1(i,i)=-82;
    A1(i,i-1)=41;
    A1(i,i+1)=41;
end

for i=1:No
  for j=1:No
  A1(No+1+(i-1)*No:No+i*No,No+1+(j-1)*No:No+No*j)=A1(1:No,1:No)+A1(i,j)*eye(No);
end
end
%A1(No+1:No+No^2,No+1:No+No^2)=A1(No+1:No+No^2,No+1:No+No^2)+kron(eye(No),A1(1:No,1:No));
%A1=[A1,A2,zeros(No,1);zeros(No^2,No), kron(A1,eye(No))+kron(eye(No),A1),zeros(No^2,1);zeros(1,No^2+No+1)];
save('ANonlinRC','A1', '-v7.3');
clear A1;
b=zeros(No,1);
b(1)=1;

A2=zeros(No+No^2+1,No+No^2+1);
A2(1:No, No+No^2+1:end)=b;
A2(No+1:No+No^2,1:No)=kron(b,eye(No))+kron(eye(No),b);
%A(2).value = [zeros(No,No+No^2), b; kron(b,eye(No))+kron(eye(No),b),zeros(No^2,No^2),zeros(No^2,1);zeros(1,No^2+No+1)]; 

save('NNonlinRC','A2', '-v7.3');
clear A2
C=[1,zeros(1,No+No^2)];

save('CNonlinRC','C');
x0=[zeros(No+No^2,1);1];
save('x0NonlinRC','x0');
end



==> anc/ObsRedBil.m <==
%This function performs observability reduction of a bilinear system (C,A_1,..,A_D,x_0).
% Anum=[A1;A2;..;AD], C 
% x0 -- initial state
%The
%resulting transformation matrix is stored in Wf and 
%the matrices of the reduced system are stored in Ao,Bo,Co,xo0, according
%to the same principle as the input is stored; red_ord_o is the order of
%the reduced system.

function [Wf,red_ord_o,Ao,Co,xo0]=ObsRedBil(Anum,C,x0)


   n = size(Anum(1).value,2);
   D = length(Anum);
   p = size(C,1);
   

    Wf=orth(C');

    
    quit = 0;
    r=rank(Wf);
    while (quit == 0)
       Wprime=C';
       r = rank(Wf);
       for j=1:D
          Wprime=[Wprime, Anum(j).value'*Wf];
       end
       Wf=orth(Wprime);
       quit = (r == rank(Wf));    
    end
    
    red_ord_o=r;
        
    xo0=Wf'*x0;
   
    Co=C*Wf;
    
    for q=1:D
        Ao(q).value=Wf'*Anum(q).value*Wf;
    end
    
    
end


==> anc/ReachRedBil.m <==
%This function performs reachability reduction of a bilinear systme (C,A_1,...,A_D,x_0) 
%system. 
% Anum=[A1;A2;..;AD], C 
% x0 -- initial state
%The
%resulting transformation matrix is stored in Reach_mat and 
%the matrices of the reduced system are stored in Ar,Br,Cr,x0r, according
%to the same principle as the input is stored; red_ord_r is the order of
%the reduced system.

function [Reach_mat,red_ord_r,Ar,Cr,x0r]=ReachRedBil(Anum,C,x_0)

     n = size(Anum(1).value,2);
     D = length(Anum);
     p = size(C,1);
   
      V_f=orth(x_0);
      V_0=V_f;

      quit = 0;
      r=rank(V_f);
      while (quit == 0)
          r=rank(V_f);
          V_prime = V_0;
          for j=1:D
              V_prime=[V_prime, Anum(j).value*V_f];
          end
          V_f=orth(V_prime);
          quit = (r == rank(V_f));
      end
    
    
    Reach_mat = V_f;
    
    red_ord_r = r;
    
    V_inv=V_f';
    x0r=V_inv*x_0;

    
    Cr=C*V_f;

    for q=1:D
        Ar(q).value=V_inv*Anum(q).value*V_f;
    end


end


==> anc/Rk_alg.m <==
%ALGORTIHM 1

function V_s_f=Rk_alg(A,G,aut)

[row_aut,col_aut]=size(aut.value);
S=max(max(aut.value(:,[1 3]))); %number of states of the epsilon-NFA (nondeterministic finite automaton)
s_0=aut.s0;
s_f_array=aut.sf;
D=length(A);
[arb, n]=size(A(1).value);

%Initialization

for i=1:S
    if (i==s_0)
        V(i).value=orth(G);
    else
        V(i).value=zeros(n,1);
    end
end

flag=0;
rank_array=zeros(1,S);
rank_array_old=zeros(1,S);

%The algorithm
number_it=0;
while (flag==0)
    
    for i=1:S
        V_old(i).value=V(i).value;
    end
    
    %jj is just a dummy index variable. Not to be confused with the input "j"
    %which comes from L_{q,j}
    for jj=1:S
        M(jj).value=V(jj).value;
        for i=1:S
            for k=1:row_aut
                if (aut.value(k,[1 3])==[i jj])
                    arbit=aut.value(k,2);
                    M(jj).value=[M(jj).value, A(arbit).value*V_old(i).value];
                end
            end
        end
        if nnz(M(jj).value)==0  %%This if statement is added for M(jj).value not to be the empty array when it has rank 0.
            V(jj).value=zeros(n,1);
        else
            V(jj).value=orth(M(jj).value);
        end
    end
    
    for k=1:S
        rank_array(k)=rank(V(k).value);
        rank_array_old(k)=rank(V_old(k).value);
    end
    
    if (rank_array == rank_array_old)
        flag=1;
    end
    
%     for i=1:S
%         V_old(i).value=V(i).value;
%     end
   number_it=number_it+1; 
end

V_s_f=[];
for i=1:length(s_f_array)
    V_s_f=orth([V_s_f, V(s_f_array(i)).value]);
    if isempty(V_s_f)
        V_s_f=zeros(n,1);
    end
end

disp('Number of iterations')
number_it

end


==> anc/SimulateBilinear.m <==
function [time,y] = SimulateBilinear(A,C,x0,u,t)
D=length(A);

[time,xstates]=ode45(@RHBilin,t,x0);

y=xstates*C';


    function [dx]=RHBilin(t,x)
       dx = A(1).value*x;
       uu=u(t);
       for i=2:D
%             size(dx)
%            size(uu)
%            size(A(i).value)
%            size(x)
           dx=dx+(A(i).value*x)*uu(i-1);
          
       end
    end    
       
end



==> anc/TestNPartialNonlinCircuit.m <==
%No=120;
%[A,C,x0,A1,A2,b,c]=NonlinearCircuitBilinModel(No);
close all
clear all
M=4;
D=1;

load 'NNonlinRC.mat'
load 'ANonlinRC.mat'
load 'CNonlinRC.mat'
load 'x0NonlinRC.mat'

A(1).value=A1;
A(2).value=A2;
clear A1;
clear A2
No=size(A(1).value,1);
No=(-1+sqrt(1+4*(No-1)))/2;

[Ar,Cr,x0r,red_ord_r]=BilinearNPartialObs(A,C,x0,M,D);

%red_ord_r
%return;
signal_function=@(t) (cos(2*pi*t/10)+1)/2;


NDFA_beta  = generateBilNDFA3;

%[Anr,Cnr,x0nr] = model_redBilinColumnNiceSelection(A,C,x0,NDFA_beta,1);
[Anr,Cnr,x0nr,red_obs] = model_redBilinRowNiceSelection(A,C,x0,NDFA_beta);


red_ordobs=size(x0nr,1)

%return;

RHor=@(t,x) A(1).value(1:No,1:No)*x+A(1).value(1:No,No+1:No+No^2)*kron(x,x)+A(2).value(1:No, No+No^2+1:end)*signal_function(t);

[time,xstates]=ode45(RHor,[0,30],zeros(No,1));

yred1=xstates(:,1);

%[time,yred1] = SimulateBilinear(A,C,x0,signal_function,time);

[time,yred2] = SimulateBilinear(Anr,Cnr,x0nr,signal_function,time);

Ar0=Ar(1).value;
Ar1=Ar(2).value;
save('NNonlinRCr.mat','Ar1');
save('ANonlinRCr.mat', 'Ar0');
save('CNonlinRCr.mat','Cr');
save('x0NonlinRCr.mat','x0r');

Anr0=Anr(1).value;
Anr1=Anr(2).value;
save('NNonlinRCnr.mat','Anr1');
save('ANonlinRCnr.mat', 'Anr0');
save('CNonlinRCnr.mat','Cnr');
save('x0NonlinRCnr.mat','x0nr');


[time,yred] = SimulateBilinear(Ar,Cr,x0r,signal_function,time); 

close all;
figure

%plot(time, yoriginal, '--r', time, yred, '--g', time, yred1, '--b');
plot(time, yred1, '-r', time, yred, '--b', time, yred2, '--m');
%legend('Output of the original system', 'Output of the reduced system', 'Output of the red. system with nice selection');

%plot(time, yred1, '-r',time, yred2, '--b');
J=legend('Output of the original system', 'Output of the red. system with nice selection');
set(J,'Interpreter','latex')
print('NOLCOSfig5.pdf','-dpdf');



==> anc/compareBilinSystemsForInput.m <==
function compareBilinSystemsForInput(A,x0,C,Ar,Cr,x0r,D)
T=10; %Upper bound of the time interval used for simulating
t=[0,T]; %The simulation time horizon


sequence_modes=1:D
dwell_time=0.1
I=eye(D+1)
signal_function = @(s) I(:,sequence_modes(rem(floor(s/dwell_time),D)+1))*cos(s/10);


[time,yoriginal]=SimulateBilinear(A,C,x0,signal_function,t);

[time,yred] = SimulateBilinear(Ar,Cr,x0r,signal_function,time); 

close all;
figure

plot(time, yoriginal, '--r', time, yred, '--g');
legend('Output of the original system', 'Output of the reduced system');

end



==> anc/ct_switchsig.m <==
%The function which generates a random switching signal with minimum dwell 
%time prespecified by the parameter min_dwelltime. D is the number of modes
%of the LSS whose response is aimed to be simulated, t is the time interval 
%and h is the unit time step of the discretized time axis t. The only thing
%to consider is that T (the upper bound of the simulation time interval) 
%must be an integer multiple of the parameter "min_dwelltime" and 1 must be 
%an integer multiple of the step interval h.

function [ct_switchsig,switch_array]=ct_switchsig(D,t,h,min_dwelltime,sequence_modes,dwell_array)

ct_switchsig=zeros(1,length(t));

%number=t(length(t))/min_dwelltime
number=length(dwell_array);




for k=1:number
    index1=(k-1)*(dwell_array(k))/h+1;
    index1=int64(index1);
    index2=k*dwell_array(k)/h;
    index2=int64(index2);
    
    ct_switchsig(index1:index2)=sequence_modes(k);
    
end

ct_switchsig(length(ct_switchsig))=ct_switchsig(length(ct_switchsig)-1);

switch_array=[];
for j=2:length(t)
    if ct_switchsig(j)~= ct_switchsig(j-1)
        switch_array=[switch_array, j*h];
    end
end

switch_array=[switch_array, t(end)+h];

end

==> anc/generateBilNDFA.m <==
function [ NDFA_beta ] = generateBilNDFA(D)

NDFA_beta.s0=1;
NDFA_beta.sf=1:D;
NDFA_beta.qj=1;

NDFA_beta.value=[];
for q=1:D
    NDFA_beta.value=[NDFA_beta.value; [q,q+1,q]];
    NDFA_beta.value=[NDFA_beta.value; [q,1,q]];    
    for j=q+1:D
       NDFA_beta(1).value=[NDFA_beta(1).value; [q,j+1,j];[q,1,j]];
    end    
    
end

% for q0=1:D
%     NDFA_beta(q0+1).s0=q0;
%     NDFA_beta(q0+1).sf=q0:D;
%     NDFA_beta(q0+1).qj=[q0 1];
% 
%     NDFA_beta(q0+1).value=[];
%     for q=q0:D
%         NDFA_beta(q0+1).value=[NDFA_beta(q0+1).value; [q,q,q]];
%         for j=q+1:D
%             NDFA_beta(q0+1).value=[NDFA_beta(q0+1).value; [q,q,j];[q,j,j]];
%         end    
%     
%     end

end



==> anc/generateBilNDFA2.m <==
function [ NDFA_beta ] = generateBilNDFA(D)

NDFA_beta.s0=1;
NDFA_beta.sf=1:D;
NDFA_beta.qj=1;

NDFA_beta.value=[];
for q=1:D
    NDFA_beta.value=[NDFA_beta.value; [q,q+1,q]];
    NDFA_beta.value=[NDFA_beta.value; [q,1,q]];    
    for j=q+1:D
       NDFA_beta(1).value=[NDFA_beta(1).value; [q,j+1,j];[q,1,j]];
    end    
    
end

NDFA_beta.value=[NDFA_beta.value; [D,1,1]];



% for q0=1:D
%     NDFA_beta(q0+1).s0=q0;
%     NDFA_beta(q0+1).sf=q0:D;
%     NDFA_beta(q0+1).qj=[q0 1];
% 
%     NDFA_beta(q0+1).value=[];
%     for q=q0:D
%         NDFA_beta(q0+1).value=[NDFA_beta(q0+1).value; [q,q,q]];
%         for j=q+1:D
%             NDFA_beta(q0+1).value=[NDFA_beta(q0+1).value; [q,q,j];[q,j,j]];
%         end    
%     
%     end

end



==> anc/generateBilNDFA3.m <==
function [ NDFA_beta ] = generateBilNDFA3

NDFA_beta.s0=1;
NDFA_beta.sf=[1,2,6,7];
NDFA_beta.value=[];

NDFA_beta.value=[NDFA_beta.value; [1,1,6];[1,2,2];[1,2,3];[1,2,4];[1,2,5];[2,2,3];[3,2,4];[4,2,5]];
NDFA_beta.value=[NDFA_beta.value; [5,1,6];[6,1,7]];

%NDFA_beta.value=[NDFA_beta.value; [1,2,2];[2,2,3];[3,2,4];];
%NDFA_beta.value=[NDFA_beta.value; [4,2,5];[5,2,6];[6,1,7];[7,1,8]];


% for q0=1:D
%     NDFA_beta(q0+1).s0=q0;
%     NDFA_beta(q0+1).sf=q0:D;
%     NDFA_beta(q0+1).qj=[q0 1];
% 
%     NDFA_beta(q0+1).value=[];
%     for q=q0:D
%         NDFA_beta(q0+1).value=[NDFA_beta(q0+1).value; [q,q,q]];
%         for j=q+1:D
%             NDFA_beta(q0+1).value=[NDFA_beta(q0+1).value; [q,q,j];[q,j,j]];
%         end    
%     
%     end

end



==> anc/generateBilNDFA4.m <==
function [ NDFA_beta ] = generateBilNDFA4

NDFA_beta.s0=1;
NDFA_beta.sf=1:3;
NDFA_beta.qj=1;

NDFA_beta.value=[];

NDFA_beta.value=[NDFA_beta.value; [1,3,2];[2,4,3]];


% for q0=1:D
%     NDFA_beta(q0+1).s0=q0;
%     NDFA_beta(q0+1).sf=q0:D;
%     NDFA_beta(q0+1).qj=[q0 1];
% 
%     NDFA_beta(q0+1).value=[];
%     for q=q0:D
%         NDFA_beta(q0+1).value=[NDFA_beta(q0+1).value; [q,q,q]];
%         for j=q+1:D
%             NDFA_beta(q0+1).value=[NDFA_beta(q0+1).value; [q,q,j];[q,j,j]];
%         end    
%     
%     end

end



==> anc/generateNDFA.m <==
function [ NDFA_beta ] = generateBilNDFA(D)

NDFA_beta.s0=1;
NDFA_beta.sf=1:D;
NDFA_beta.qj=1;

NDFA_beta.value=[];
for q=1:D
    NDFA_beta.value=[NDFA_beta.value; [q,q+1,q]];
    NDFA_beta.value=[NDFA_beta.value; [q,1,q]];    
    for j=q+1:D
       NDFA_beta(1).value=[NDFA_beta(1).value; [q,q+1,j];[q,j+1,j];[q,1;j]];
    end    
    
end

% for q0=1:D
%     NDFA_beta(q0+1).s0=q0;
%     NDFA_beta(q0+1).sf=q0:D;
%     NDFA_beta(q0+1).qj=[q0 1];
% 
%     NDFA_beta(q0+1).value=[];
%     for q=q0:D
%         NDFA_beta(q0+1).value=[NDFA_beta(q0+1).value; [q,q,q]];
%         for j=q+1:D
%             NDFA_beta(q0+1).value=[NDFA_beta(q0+1).value; [q,q,j];[q,j,j]];
%         end    
%     
%     end

end



==> anc/matrix2latex.m <==


function matrix2latex(filename, matrix, varargin)

% function: matrix2latex(...)
% Author:   M. Koehler
% Contact:  koehler@in.tum.de
% Version:  1.1
% Date:     May 09, 2004

% This software is published under the GNU GPL, by the free software
% foundation. For further reading see: http://www.gnu.org/licenses/licenses.html#GPL

% Usage:
% matrix2late(matrix, filename, varargs)
% where
%   - matrix is a 2 dimensional numerical or cell array
%   - filename is a valid filename, in which the resulting latex code will
%   be stored
%   - varargs is one ore more of the following (denominator, value) combinations
%      + 'rowLabels', array -> Can be used to label the rows of the
%      resulting latex table
%      + 'columnLabels', array -> Can be used to label the columns of the
%      resulting latex table
%      + 'alignment', 'value' -> Can be used to specify the alginment of
%      the table within the latex document. Valid arguments are: 'l', 'c',
%      and 'r' for left, center, and right, respectively
%      + 'format', 'value' -> Can be used to format the input data. 'value'
%      has to be a valid format string, similar to the ones used in
%      fprintf('format', value);
%      + 'size', 'value' -> One of latex' recognized font-sizes, e.g. tiny,
%      HUGE, Large, large, LARGE, etc.
%
% Example input:
%   matrix = [1.5 1.764; 3.523 0.2];
%   rowLabels = {'row 1', 'row 2'};
%   columnLabels = {'col 1', 'col 2'};
%   matrix2latex(matrix, 'out.tex', 'rowLabels', rowLabels, 'columnLabels', columnLabels, 'alignment', 'c', 'format', '%-6.2f', 'size', 'tiny');
%
% The resulting latex file can be included into any latex document by:
% /input{out.tex}
%
% Enjoy life!!!

    rowLabels = [];
    colLabels = [];
    alignment = 'l';
    format = [];
    textsize = [];
    if (rem(nargin,2) == 1 || nargin < 2)
        error('matrix2latex: ', 'Incorrect number of arguments to %s.', mfilename);
    end

    okargs = {'rowlabels','columnlabels', 'alignment', 'format', 'size'};
    for j=1:2:(nargin-2)
        pname = varargin{j};
        pval = varargin{j+1};
        k = strmatch(lower(pname), okargs);
        if isempty(k)
            error('matrix2latex: ', 'Unknown parameter name: %s.', pname);
        elseif length(k)>1
            error('matrix2latex: ', 'Ambiguous parameter name: %s.', pname);
        else
            switch(k)
                case 1  % rowlabels
                    rowLabels = pval;
                    if isnumeric(rowLabels)
                        rowLabels = cellstr(num2str(rowLabels(:)));
                    end
                case 2  % column labels
                    colLabels = pval;
                    if isnumeric(colLabels)
                        colLabels = cellstr(num2str(colLabels(:)));
                    end
                case 3  % alignment
                    alignment = lower(pval);
                    if alignment == 'right'
                        alignment = 'r';
                    end
                    if alignment == 'left'
                        alignment = 'l';
                    end
                    if alignment == 'center'
                        alignment = 'c';
                    end
                    if alignment ~= 'l' && alignment ~= 'c' && alignment ~= 'r'
                        alignment = 'l';
                        warning('matrix2latex: ', 'Unkown alignment. (Set it to \''left\''.)');
                    end
                case 4  % format
                    format = lower(pval);
                case 5  % format
                    textsize = pval;
            end
        end
    end

    fid = fopen(filename, 'w');
    
    width = size(matrix, 2);
    height = size(matrix, 1);

    if isnumeric(matrix)
        matrix = num2cell(matrix);
        for h=1:height
            for w=1:width
                if(~isempty(format))
                    matrix{h, w} = num2str(matrix{h, w}, format);
                else
                    matrix{h, w} = num2str(matrix{h, w});
                end
            end
        end
    end
    
    if(~isempty(textsize))
        fprintf(fid, '\\begin{%s}', textsize);
    end

    fprintf(fid, '\\begin{tabular}{|');

    if(~isempty(rowLabels))
        fprintf(fid, 'l|');
    end
    for i=1:width
        fprintf(fid, '%c|', alignment);
    end
    fprintf(fid, '}\r\n');
    
    fprintf(fid, '\\hline\r\n');
    
    if(~isempty(colLabels))
        if(~isempty(rowLabels))
            fprintf(fid, '&');
        end
        for w=1:width-1
            fprintf(fid, '\\textbf{%s}&', colLabels{w});
        end
        fprintf(fid, '\\textbf{%s}\\\\\\hline\r\n', colLabels{width});
    end
    
    for h=1:height
        if(~isempty(rowLabels))
            fprintf(fid, '\\textbf{%s}&', rowLabels{h});
        end
        for w=1:width-1
            fprintf(fid, '%s&', matrix{h, w});
        end
        fprintf(fid, '%s\\\\\\hline\r\n', matrix{h, width});
    end

    fprintf(fid, '\\end{tabular}\r\n');
    
    if(~isempty(textsize))
        fprintf(fid, '\\end{%s}', textsize);
    end

    fclose(fid);

end

==> anc/model_redBilinColumnNiceSelection.m <==
function [Ar,Cr,x0r] = model_redBilinColumnNiceSelection(A,C,x0,NDFA_beta,D)
   V=Rk_alg(A,x0,NDFA_beta);
    [arb,colV]=size(V);
     red_ord_r=colV;
        V_inv=(V'*V)\V';
        
        x0r=V_inv*x0;

        Cr=C*V;

        for i=1:D+1
            Ar(i).value=V_inv*A(i).value*V;
        end

end



==> anc/model_redBilinRowNiceSelection.m <==
%ALGORTIHM 2
function [Ar,Cr,x0r,red_ord_r]=model_redBilinRowNiceSelection(A,C,x0,aut)

[row_aut,col_aut]=size(aut.value);
S=max(max(aut.value(:,[1 3]))); %number of states of the epsilon-NFA (nondeterministic finite automaton)
s_0=aut.s0;
s_f_array=aut.sf;
D=length(A); %number of discrete modes of the LSS
[arb, n]=size(A(1).value);

%Initialization
for ii=1:S
    if any(s_f_array==ii)
        W(ii).value=orth(C');
        W(ii).value=W(ii).value';
    else
        W(ii).value=zeros(1,n);
    end
end

for ii=1:S
    W_old(ii).value=zeros(1,n); %W(i).value
end

flag=0;
rank_array=zeros(1,S);
rank_array_old=zeros(1,S);

%The algorithm
number_it=0;
while (flag==0)
    
    for ii=1:S
        M(ii).value=W(ii).value;
        for j=1:S
            for k=1:row_aut
                if (aut.value(k,[1 3])==[ii j])
                    arbit=aut.value(k,2);
                    M(ii).value=[M(ii).value; W_old(j).value*A(arbit).value];
                end
            end
        end
        if nnz(M(ii).value)==0  %%This if statement is added for P(j).value not to be the empty array when it has rank 0.
            W(ii).value=zeros(1,n);
        else
            W(ii).value=orth(M(ii).value');
            W(ii).value=W(ii).value';
        end
    end
    
    for k=1:S
        rank_array(k)=rank(W(k).value);
        rank_array_old(k)=rank(W_old(k).value);
    end
    
    if (rank_array == rank_array_old)
        flag=1;
    end
    
    for ii=1:S
        W_old(ii).value=W(ii).value;
    end
    
    number_it = number_it + 1;
end

disp('Number of iterations')
number_it

W=W(s_0).value;

 [rowW,arb]=size(W);
 red_ord_r=rowW;
        W_inv=W'/(W*W');
        
        x0r=W*x0;

        Cr=C*W_inv;

        for i=1:D
            Ar(i).value=W*A(i).value*W_inv;
        end



end


==> anc/untitled5.m <==
No=10;
[A,C,x0]=NonlinearCircuitBilinModel(No);
N=2;
D=1;
[Ar,Cr,x0r,red_ord_r]=BilinearNPartialReach(A,C,x0,N,D);

signal_function=@(t) (cos(2*pi*t/10)+1)/2;

[time,yoriginal]=SimulateBilinear(A,C,x0,signal_function,t);

[time,yred] = SimulateBilinear(Ar,Cr,x0r,signal_function,time); 

close all;
figure

plot(time, yoriginal, '--r', time, yred, '--g');
legend('Output of the original system', 'Output of the reduced system');
